Learning to Generate Code Comments from Class Hierarchies

Descriptive code comments are essential for supporting code comprehension and maintenance. We propose the task of automatically generating comments for overriding methods. We formulate a novel framework which accommodates the unique contextual and linguistic reasoning that is required for performing this task. Our approach features: (1) incorporating context from the class hierarchy; (2) conditioning on learned, latent representations of specificity to generate comments that capture the more specialized behavior of the overriding method; and (3) unlikelihood training to discourage predictions which do not conform to invariant characteristics of the comment corresponding to the overridden method. Our experiments show that the proposed approach is able to generate comments for overriding methods of higher quality compared to prevailing comment generation techniques.

==> figures/AbstractProcedureMutator.java <==
public abstract class AbstractProcedureMutator {
    /**
     * Applies the mutation to mBlock.
     */
    protected void updateBlock() {
      if (mProcedureInfo != null) {
        mBlock.reshape(buildUpdatedInputs());
    }
  }
}

==> figures/ProcedureDefinitionMutator.java <==
public class ProcedureDefinitionMutator extends AbstractProcedureMutator {
    /**
     * Updates #mBlock in response to a mutation, 
     * including updating the name field.
     */
  @Override protected void updateBlock() {
    try {
      mUpdatingBlock = true;
      super.updateBlock();
      FieldInput nameField = getNameField();
      if (mProcedureInfo != null && nameField != null) {
        nameField.setFromString(mProcedureInfo.getProcedureName());
     }
    } finally {
     mUpdatingBlock = false;
    }
  }
}

==> tables/table.sh <==
#!/bin/bash

function table_projects() {
        echo "\\begin{table*}[ht]"
        echo "\\centering"
        echo "\\caption{hierarchy results got by parsing 10 github projects}"
        echo "\\label{tab:table5}"
        echo "\\begin{tabular}{l|c|c|c}"
        echo "\\hline"
        echo "\\textbf{Project} & \\textbf{LOC} & \\textbf{\\#Classes} & \\textbf{\\#Methods} \\\\"
        echo "\\hline"
        echo "\\hline"

        for p in "google-auto" "collections" "dynjs" "graphhopper" "guava" "jenkins" "jOQQ" "stubby4j" "google-truth" "vraptor4"; do
                echo "\\UseMacro{${p}} & \\UseMacro{${p}LOC} & \\UseMacro{${p}-Classes} & \\UseMacro{${p}-Methods} \\\\"
                echo "\\hline"
        done

        echo "\\end{tabular}"
        echo "\\end{table*}"
}

function table_nonabstract() {
    echo "\\begin{table*}[ht]"
    echo "\\centering"
    echo "\\caption{Number of non-abstract methods pairs and sibling methods pairs. \\\\ Here \\textbf{hp} means hierarchy methods pairs, \\textbf{bc} means both paired methods have comments, \\textbf{nap} means both paired methods are non-abstract, \\textbf{sp} means sibling methods pairs.}"
    echo "\\label{tab:table2}"
    echo "\\begin{tabular}{l|c|c|c|c}"
    echo "\\hline"
    echo "\\textbf{Project} & \\textbf{\\#hp} & \\textbf{\\#bc} & \\textbf{\\nap} & \\textbf{\\#sp} \\\\"
    echo "\\hline"
    echo "\\hline"
    for p in "google-auto" "collections" "dynjs" "graphhopper" "guava" "jenkins" "jOQQ" "stubby4j" "google-truth" "vraptor4"; do
	echo "\\UseMacro{${p}} & \\UseMacro{${p}-Pairs} & \\UseMacro{${p}-Both} & \\UseMacro{${p}-NA} & \\UseMacro{${p}-Sibling} \\\\"
	echo "\\hline"
    done
    echo "\\end{tabular}"
    echo "\\end{table*}"
}

table_nonabstract > abstract.tex
#table_projects > projects.tex

